The Spectral Cost of Detecting Nonequilibrium at Finite Temporal Resolution

A detector that cannot take two snapshots closer than a time $\tau_0$ still identifies a fully observed finite Markov generator exactly, provided its gaps are randomized by two clocks. Identification is not detection. For a normal nonequilibrium network, the number of snapshots needed to reject every hidden equilibrium explanation grows as $e^{2\gamma_{\mathrm{irr}}\tau_0}$, where $\gamma_{\mathrm{irr}}$ is the slowest damping of rotating modes. No adaptive schedule beats this rate, and a test on one dependent trajectory attains it.

==> anc/data/power_table.tex <==
\begin{longtable}{rrrrr}
\caption{Repeated one-record power study. Each row uses 200 independent whole records.}\\
\toprule
$\tau$ & $M$ & Rejections & Fraction & 95\% interval\\
\midrule
\endfirsthead
\toprule
$\tau$ & $M$ & Rejections & Fraction & 95\% interval\\
\midrule
\endhead
0.3 & 152,506 & 0/200 & 0.000 & [0.000, 0.018]\\
0.3 & 190,632 & 0/200 & 0.000 & [0.000, 0.018]\\
0.3 & 228,758 & 69/200 & 0.345 & [0.279, 0.415]\\
0.3 & 266,884 & 191/200 & 0.955 & [0.916, 0.979]\\
0.3 & 305,011 & 200/200 & 1.000 & [0.982, 1.000]\\
0.3 & 343,137 & 200/200 & 1.000 & [0.982, 1.000]\\
0.3 & 381,263 & 200/200 & 1.000 & [0.982, 1.000]\\
0.5 & 410,906 & 0/200 & 0.000 & [0.000, 0.018]\\
0.5 & 513,632 & 1/200 & 0.005 & [0.000, 0.028]\\
0.5 & 616,358 & 72/200 & 0.360 & [0.294, 0.431]\\
0.5 & 719,085 & 185/200 & 0.925 & [0.879, 0.957]\\
0.5 & 821,811 & 200/200 & 1.000 & [0.982, 1.000]\\
0.5 & 924,537 & 200/200 & 1.000 & [0.982, 1.000]\\
0.5 & 1,027,264 & 200/200 & 1.000 & [0.982, 1.000]\\
0.7 & 1,464,795 & 0/200 & 0.000 & [0.000, 0.018]\\
0.7 & 1,830,994 & 0/200 & 0.000 & [0.000, 0.018]\\
0.7 & 2,197,192 & 74/200 & 0.370 & [0.303, 0.441]\\
0.7 & 2,563,391 & 183/200 & 0.915 & [0.867, 0.950]\\
0.7 & 2,929,590 & 200/200 & 1.000 & [0.982, 1.000]\\
0.7 & 3,295,788 & 200/200 & 1.000 & [0.982, 1.000]\\
0.7 & 3,661,987 & 200/200 & 1.000 & [0.982, 1.000]\\
\bottomrule
\end{longtable}


==> anc/references.tex <==
\begin{thebibliography}{99}
\bibitem{Seifert2012} U. Seifert, Stochastic thermodynamics, fluctuation theorems and molecular machines, \href{https://doi.org/10.1088/0034-4885/75/12/126001}{Rep. Prog. Phys. \textbf{75}, 126001 (2012)}.
\bibitem{SkinnerDunkel2021} D. J. Skinner and J. Dunkel, Estimating entropy production from waiting time distributions, \href{https://doi.org/10.1103/PhysRevLett.127.198101}{Phys. Rev. Lett. \textbf{127}, 198101 (2021)}.
\bibitem{vanDerMeerErtelSeifert2022} J. van der Meer, B. Ertel, and U. Seifert, Thermodynamic inference in partially accessible Markov networks: A unifying perspective from transition-based waiting time distributions, \href{https://doi.org/10.1103/PhysRevX.12.031025}{Phys. Rev. X \textbf{12}, 031025 (2022)}.
\bibitem{CisnerosEtAl2023} F. A. Cisneros, N. Fakhri, and J. M. Horowitz, Dissipative timescales from coarse-graining irreversibility, \href{https://doi.org/10.1088/1742-5468/acdce6}{J. Stat. Mech. (2023) 073201}.
\bibitem{YuHarunari2024} Q. Yu and P. E. Harunari, Dissipation at limited resolutions: Power law and detection of hidden dissipative scales, \href{https://doi.org/10.1088/1742-5468/ad8152}{J. Stat. Mech. (2024) 103201}.
\bibitem{FritzEtAl2025} J. H. Fritz, B. Ertel, and U. Seifert, Entropy estimation for partially accessible Markov networks based on imperfect observations: Role of finite resolution and finite statistics, \href{https://doi.org/10.1103/PhysRevE.111.044106}{Phys. Rev. E \textbf{111}, 044106 (2025)}.
\bibitem{BauerEtAl} M. T. Bauer, U. Seifert, and J. van der Meer, Stroboscopic measurements in Markov networks: Exact generator reconstruction vs. thermodynamic inference, \href{https://doi.org/10.1088/1751-8121/adbc52}{J. Phys. A: Math. Theor. \textbf{58}, 125001 (2025)}.
\bibitem{MaierEtAl2026} A. M. Maier, B. H\"asler, and U. Seifert, Compensating random transition-detection blackouts in Markov networks, \href{https://doi.org/10.1103/p8yf-12yz}{Phys. Rev. Lett. \textbf{136}, 247101 (2026)}.
\bibitem{VuVoSaito2024} T. Van Vu, V. T. Vo, and K. Saito, Dissipation, quantum coherence, and asymmetry of finite-time cross-correlations, \href{https://doi.org/10.1103/PhysRevResearch.6.013273}{Phys. Rev. Research \textbf{6}, 013273 (2024)}.
\bibitem{BerthetKanade2019} Q. Berthet and V. Kanade, Statistical windows in testing for the initial distribution of a reversible Markov chain, \href{https://proceedings.mlr.press/v89/berthet19a.html}{Proc. Mach. Learn. Res. \textbf{89}, 246 (2019)}.
\bibitem{RoldanEtAl2015} E. Rold\'an, I. Neri, M. D\"orpinghaus, H. Meyr, and F. J\"ulicher, Decision making in the arrow of time, \href{https://doi.org/10.1103/PhysRevLett.115.250602}{Phys. Rev. Lett. \textbf{115}, 250602 (2015)}.
\bibitem{SteuberEtAl2012} T. L. Steuber, P. C. Kiessler, and R. Lund, Testing for reversibility in Markov chain data, \href{https://doi.org/10.1017/S0269964812000228}{Probab. Eng. Inf. Sci. \textbf{26}, 593 (2012)}.
\bibitem{BesagMondal2013} J. Besag and D. Mondal, Exact goodness-of-fit tests for Markov chains, \href{https://doi.org/10.1111/biom.12009}{Biometrics \textbf{69}, 488 (2013)}.
\bibitem{WolferKontorovich2020} G. Wolfer and A. Kontorovich, Minimax testing of identity to a reference ergodic Markov chain, \href{https://proceedings.mlr.press/v108/wolfer20a.html}{Proc. Mach. Learn. Res. \textbf{108}, 191 (2020)}.
\bibitem{Kaufmann2016} E. Kaufmann, O. Capp\'e, and A. Garivier, On the complexity of best-arm identification in multi-armed bandit models, \href{https://www.jmlr.org/papers/v17/kaufman16a.html}{J. Mach. Learn. Res. \textbf{17}(1), 1 (2016)}.
\bibitem{DuffieGlynn2004} D. Duffie and P. Glynn, Estimation of continuous-time Markov processes sampled at random time intervals, \href{https://doi.org/10.1111/j.1468-0262.2004.00553.x}{Econometrica \textbf{72}, 1773 (2004)}.
\bibitem{BakewellSmithEtAl2023} G. Bakewell-Smith, F. Girotti, M. Gu\c{t}\u{a}, and J. P. Garrahan, General upper bounds on fluctuations of trajectory observables, \href{https://doi.org/10.1103/PhysRevLett.131.197101}{Phys. Rev. Lett. \textbf{131}, 197101 (2023)}.
\bibitem{CodeRepository} M. Aznagulov, \emph{Code and data for The Spectral Cost of Detecting Nonequilibrium at Finite Temporal Resolution}, version 1.0.0, GitHub (2026), \href{https://github.com/AMI-pro7/projects/tree/0ba778f5ece327879f656d0778d72449ad180de5}{immutable repository snapshot}.
\bibitem{Supplement} See the ancillary Supplemental Material included with this arXiv submission for full proofs, the observation protocol, numerical methods, confidence intervals, complete archived per-record simulation counts, and the reproducibility inventory; it also includes Ref.~\cite{Tzeng1992}.
\bibitem{ClopperPearson1934} C. J. Clopper and E. S. Pearson, The use of confidence or fiducial limits illustrated in the case of the binomial, \href{https://doi.org/10.1093/biomet/26.4.404}{Biometrika \textbf{26}, 404 (1934)}.
\bibitem{Tzeng1992} W.-G. Tzeng, A polynomial-time algorithm for the equivalence of probabilistic automata, \href{https://doi.org/10.1137/0221017}{SIAM J. Comput. \textbf{21}, 216 (1992)}.
\end{thebibliography}


==> anc/supplement.tex <==
\documentclass[11pt,a4paper]{article}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{lmodern,amsmath,amssymb,amsthm,mathtools,booktabs,microtype,graphicx,longtable}
\usepackage[margin=24mm]{geometry}
\usepackage[hidelinks]{hyperref}
\usepackage{enumitem}
\setlist{nosep}
\newtheorem{theorem}{Theorem}
\newtheorem{lemma}[theorem]{Lemma}
\newtheorem{corollary}[theorem]{Corollary}
\newtheorem{proposition}[theorem]{Proposition}
\theoremstyle{remark}\newtheorem{remark}[theorem]{Remark}
\renewcommand{\thetheorem}{S\arabic{theorem}}
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\newcommand{\one}{\mathbf 1}
\newcommand{\E}{\mathbb E}
\newcommand{\Prb}{\mathbb P}
\newcommand{\KL}{D_{\mathrm{KL}}}
\newcommand{\pmin}{\pi_{\min}}
\newcommand{\girr}{\gamma_{\mathrm{irr}}}
\newcommand{\PP}{\mathsf P}
\newcommand{\Rnull}{\mathcal R_{\mathrm{hidden}}}
\newcommand{\diag}{\operatorname{diag}}
\newcommand{\atan}{\operatorname{atan}}
\title{Supplemental Material for\\The Spectral Cost of Detecting Nonequilibrium\\at Finite Temporal Resolution}
\author{Murad Aznagulov\\Faculty of Physics, Lomonosov Moscow State University}
\date{September 2026}
\begin{document}
\maketitle
This supplement supplies the full proofs, constants, experimental protocol, and numerical methods for the Letter. The symbol $\tau$ below denotes the minimum interval $\tau_0$ of the main text. The alternative is fully observed; the equilibrium null may have arbitrary finite hidden dimension. Sections~S2--S7 prove the sharp law for normal generators; Section~\ref{sec:general} treats general generators. Numerical diagnostics are reported separately from proofs.
\section{Observation model and principal result}
A row-convention finite irreducible generator $Q$ has stationary probability $\pi>0$. Its stationary adjoint, additive reversibilization, and antisymmetric part are
\begin{equation}
 Q^\dagger=D_\pi^{-1}Q^\top D_\pi,\qquad
 S=\tfrac12(Q+Q^\dagger),\qquad A=\tfrac12(Q-Q^\dagger).
\end{equation}
Thus $S$ is a reversible generator for the same $\pi$, and $S_{ii}=Q_{ii}$. It has the same exit rate at every state and the same stationary activity as $Q$. We use ordinary reversal of even state labels. Entropy production is $\sigma(Q)=\sum_{i<j}(\pi_iQ_{ij}-\pi_jQ_{ji})\log(\pi_iQ_{ij}/\pi_jQ_{ji})$. Finite entropy is assumed for the thermodynamic interpretation, though the observation theorems need only the stated matrix conditions.

Only states at chosen times are available: no continuously observed jump counter or other side channel. A causal policy chooses the next gap from past sampled states and its private randomness, before observing the next state. Every gap is at least $\tau$. All times may be recorded. Stopping based on the sampled history is allowed. The process starts in stationarity, and no intervention changes its dynamics.

Let $\Rnull$ be the null class of observations, on the same finite alphabet, of arbitrary finite stationary reversible CTMCs with deterministic labels. The hidden dimension, rates, masses, and mixing time of a null model are not bounded or known. For a fully observed irreversible $d$-state alternative $Q$, define $N_*(Q,\tau,\alpha)$ as the infimum of $\E_Q N$ over terminating tests with false-positive probability at most $\alpha$ for every null model and false-negative probability at most $\alpha$ under $Q$.

\begin{theorem}[Sharp spectral law for normal generators]\label{th:main}
Suppose $Q$ is irreversible and normal in the stationary inner product:
\begin{equation}
 QQ^\dagger=Q^\dagger Q,\quad\text{equivalently }[S,A]=0.
\end{equation}
Define
\begin{equation}
 \girr=\min\{-\Re\lambda:\lambda\in\operatorname{spec}Q,\ \Im\lambda\ne0\}>0.
\end{equation}
There exist constants $0<c_Q<C_Q<\infty$ and $\tau_Q<\infty$ such that, for every $\tau\ge\tau_Q$ and $0<\alpha\le1/4$,
\begin{equation}\label{eq:main}
 c_Q e^{2\girr\tau}\log(1/\alpha)
 \le N_*(Q,\tau,\alpha)
 \le C_Q e^{2\girr\tau}\log(1/\alpha).
\end{equation}
The lower bound allows adaptive randomized schedules, knowledge of $Q$ and $S$, and random stopping. The upper bound uses one uninterrupted stationary trajectory, two fixed clock rates, marked sampled transitions, and no independent resets. Its false-positive guarantee holds against $\Rnull$ without a mixing-time estimate. For fixed $\alpha$,
\begin{equation}
 \lim_{\tau\to\infty}\frac{\log N_*(Q,\tau,\alpha)}{\tau}=2\girr.
\end{equation}
\end{theorem}
Normality is a genuine restriction, not a synonym for stationarity or detailed balance. Finite translation-invariant walks on cycles and finite Abelian groups are examples; products of a normal chain and a reversible chain are normal. Generic irreversible networks need not be normal. Section~\ref{sec:lower} supplies a lower bound without this restriction, but does not claim its exponent is sharp there.

\section{Two clocks remove generator aliasing, despite a hard minimum gap}
Fix two distinct rates $r_1,r_2>0$. At each observation choose a fair independent clock mark $\ell\in\{1,2\}$ and set the next gap to $\tau+E_\ell$, where $E_\ell\sim\operatorname{Exp}(r_\ell)$ is independent of the dynamics. Keep the mark; the exact realized gap is not needed by the test. The conditional sampled kernels are
\begin{equation}\label{eq:clocks}
 B_\ell=e^{\tau Q}r_\ell(r_\ell I-Q)^{-1}.
\end{equation}
Each is stochastic, strictly positive, invertible, and stationary for $\pi$. Crucially, no interval is shorter than $\tau$.

\begin{theorem}[Two-clock identification, all finite generators]\label{th:ident}
For every finite generator $Q$, normal or not, the pair $(B_1,B_2)$ uniquely determines $Q$. In fact, putting
\begin{equation}
 V=\frac{r_2}{r_1}B_1B_2^{-1},
\end{equation}
we have
\begin{equation}\label{eq:recover}
 Q=(V-I)^{-1}(r_1V-r_2I).
\end{equation}
For irreducible $Q$, it is reversible if and only if both $B_1,B_2$ are reversible for their common stationary law.
\end{theorem}
\begin{proof}
All factors are functions of $Q$, so they commute. The common delayed evolution cancels:
\begin{equation}
 V=(r_2I-Q)(r_1I-Q)^{-1},\qquad
 V-I=(r_2-r_1)(r_1I-Q)^{-1}.
\end{equation}
The latter is invertible, proving~\eqref{eq:recover}. If both sampled kernels are self-adjoint, their commuting product and inverses are self-adjoint. Thus $V$ and $Q$ in~\eqref{eq:recover} are self-adjoint. The converse follows by functional calculus.
\end{proof}
This is an exact-input identity, not a well-conditioned numerical inversion at large $\tau$. The exponentially small components of $B_\ell$ still have to be measured.

\begin{corollary}[Finite marked words with hidden states]\label{cor:words}
Consider two deterministic-observation finite CTMCs with at most $n$ and $m$ states. Equality of the marked two-clock word probabilities through length $n+m-1$ implies equality of their entire continuous-time observed laws. In particular, a ceiling $n$ permits length $2n-1$, for every fixed $\tau\ge0$ and distinct $r_1,r_2>0$.
\end{corollary}
\begin{proof}
Use word operators $M_{y,\ell}=\tfrac12D_yB_\ell$ and terminal vector $\one$. A length-$L$ word records $L$ states and $L-1$ used marks; one final unused independent mark can be appended to make the alphabet uniform without another observation. Standard direct-sum finite-word equivalence in dimension $n+m$ gives all words from lengths at most $n+m-1$: the span of $M_w\one$ stabilizes by that length.

For completeness, in the direct sum let $U$ be this reachable span. It is invariant under $B_\ell=2\sum_y M_{y,\ell}$. Invertibility and finite dimension make it invariant under $B_\ell^{-1}$ as well. Hence it is invariant under $D_y=2M_{y,\ell}B_\ell^{-1}$, $V$, $(V-I)^{-1}$, and therefore $Q$ by~\eqref{eq:recover}. It is consequently invariant under $e^{tQ}$. The difference initial functional annihilates $U$, so all continuous-time cylinder probabilities agree. This uses the standard finite-dimensional equivalence argument \cite{Tzeng1992}; it identifies the observed law, not a unique hidden realization.
\end{proof}
No closure or uniform finite-data stability theorem for these delayed marked words is asserted here. The word alphabet is larger than in the undelayed one-clock protocol.

\section{Adaptive lower bounds}\label{sec:lower}
Write $\lambda_S>0$ for the spectral gap of $-S$ in $L^2(\pi)$ and $\Pi=\one\pi$. Define
\begin{equation}
 t_Q=\lambda_S^{-1}\log(2/\pmin),\qquad
 h_\alpha=(1-2\alpha)\log\frac{1-\alpha}{\alpha}.
\end{equation}

\begin{theorem}[General resolution lower bound]\label{th:lower}
For any finite irreducible irreversible $Q$, any test distinguishing it from its reversible comparator $S$ with both errors at most $\alpha<1/2$, and any causal schedule with gaps at least $\tau\ge t_Q$,
\begin{equation}\label{eq:lower}
 \E_Q N\ge\frac{\pmin}{8}h_\alpha e^{2\lambda_S\tau}.
\end{equation}
If $Q$ is normal, $\lambda_S$ in the exponential can be replaced by $\girr$, with the same threshold $t_Q$ and prefactor. The bound applies a fortiori to tests with the larger null class $\Rnull$.
\end{theorem}
\begin{proof}
Stationarity and the symmetric part give, on mean-zero functions,
\begin{equation}
 \frac{d}{dt}\|e^{tQ}f\|_\pi^2
 =2\langle e^{tQ}f,S e^{tQ}f\rangle_\pi
 \le-2\lambda_S\|e^{tQ}f\|_\pi^2.
\end{equation}
Thus $\|e^{tQ}-\Pi\|_\pi\le e^{-\lambda_St}$ and the same holds for $S$. Hence $\|e^{tQ}-e^{tS}\|_\pi\le2e^{-\lambda_St}$. Also
\begin{equation}
 |(e^{tS})_{ij}-\pi_j|\le\sqrt{\pi_j/\pi_i}\,e^{-\lambda_St},
\end{equation}
so $(e^{tS})_{ij}\ge\pi_j/2$ when $t\ge t_Q$.

If $D(t)=e^{tQ}-e^{tS}$, each row obeys
\begin{align}
 \KL((e^{tQ})_{i\cdot}\|(e^{tS})_{i\cdot})
 &\le2\sum_j\frac{D(t)_{ij}^2}{\pi_j}
 \le\frac{2}{\pi_i}\|D(t)\|_\pi^2
 \le\frac8{\pmin}e^{-2\lambda_St}.
\end{align}
The first step is $\KL(p\|q)\le\sum_j(p_j-q_j)^2/q_j$.

For a normal generator the real orthogonal decomposition consists of reversible one-dimensional modes and rotating two-dimensional blocks $-\gamma I+\omega J$, $J^\top=-J$, $J^2=-I$. On a rotating block,
\begin{equation}
 e^{tQ}-e^{tS}=e^{-\gamma t}(e^{\omega tJ}-I),
\end{equation}
with norm at most $2e^{-\gamma t}$; the difference vanishes on the nonrotating modes. The improved row KL bound therefore has $\girr$ in place of $\lambda_S$.

Under the same recorded history the randomized choice of the next observation time has the same conditional law under both hypotheses. It contributes no conditional KL. The stopped chain rule bounds the KL of the entire record by $(8/\pmin)e^{-2\gamma\tau}\E_QN$, with $\gamma=\lambda_S$ or $\girr$. For bounded stopping this is the ordinary chain rule; unbounded integrable stopping follows by truncation and monotone accumulation of conditional relative entropies. All transition probabilities at times at least $\tau>0$ are bounded away from zero for fixed models, so the required stopped likelihood limits are well defined. The initial distributions coincide.

Finally apply data processing to the terminal binary decision. If its probabilities of declaring nonequilibrium are at least $1-\alpha$ under $Q$ and at most $\alpha$ under $S$, their binary KL is at least $h_\alpha$. This proves~\eqref{eq:lower}. Adaptive testing change-of-measure arguments are standard; cf.\ \cite{Kaufmann2016}.
\end{proof}
The comparator preserves more than just equilibrium status: it shares the stationary distribution, every statewise exit rate, and the mean activity. These quantities cannot distinguish the pair.

\section{A hidden-equilibrium test on a single dependent record}
The next result supplies a false-positive guarantee without treating the sampled transitions as independent.

\begin{theorem}[Poissonized current concentration under hidden equilibrium]\label{th:mgf}
Let a stationary finite reversible hidden chain be observed through any deterministic labeling. At each step use an independent mark from a fixed distribution, followed by a mark-specific independent gap distribution. For any preselected score $g(\ell,y,z)$ with
\begin{equation}
 g(\ell,y,z)=-g(\ell,z,y),\qquad |g|\le1,
\end{equation}
let $C_g=\sum_{k=1}^K g(L_k,Y_{k-1},Y_k)$, where $K\sim\operatorname{Poisson}(M)$ is chosen independently of the entire process and clock sequence. Then, for every real $\theta$,
\begin{equation}\label{eq:mgf}
 \E e^{\theta C_g}\le\exp\{M(\cosh\theta-1)\}.
\end{equation}
There is no hidden-dimension, rate, or mixing-time constant. In particular, for $0\le x\le2M$,
\begin{equation}\label{eq:tail}
 \Prb(|C_g|\ge x)\le2e^{-x^2/(4M)}.
\end{equation}
\end{theorem}
\begin{proof}
Lift $g$ to hidden state pairs. Every mark-specific sampled kernel $B_\ell$ is reversible for the same hidden stationary law. With mark weights $w_\ell$, the tilted matrix is
\begin{equation}
 T_\theta(i,j)=\sum_\ell w_\ell B_\ell(i,j)
 e^{\theta g(\ell,h(i),h(j))}.
\end{equation}
In $L^2(\pi)$ its adjoint is $T_{-\theta}$. Its self-adjoint part has entries $\sum_\ell w_\ell B_\ell(i,j)\cosh(\theta g)$. For any real $f$, replacing $f$ by $|f|$ and using $\cosh(\theta g)\le\cosh\theta$ gives
\begin{equation}
 \langle f,\tfrac12(T_\theta+T_\theta^\dagger)f\rangle_\pi
 \le\cosh\theta\,\langle |f|,B|f|\rangle_\pi
 \le\cosh\theta\|f\|_\pi^2,
 \quad B=\sum_\ell w_\ell B_\ell.
\end{equation}
Therefore $\|e^{M(T_\theta-I)}\|_\pi\le e^{M(\cosh\theta-1)}$, by differentiating its squared norm. Independent Poissonization of the number of sampled transitions gives exactly
\begin{equation}
 \E e^{\theta C_g}
 =\langle\one,e^{M(T_\theta-I)}\one\rangle_\pi.
\end{equation}
Stationarity makes $\|\one\|_\pi=1$, proving~\eqref{eq:mgf}. For $|\theta|\le1$, $\cosh\theta-1\le\theta^2$. Chernoff with $\theta=x/(2M)$ and the two tail directions gives~\eqref{eq:tail}. Tilted-operator current concentration is related to \cite{BakewellSmithEtAl2023}; we give the full particular proof rather than claiming the method itself is new.
\end{proof}
\begin{remark}
The Poisson variable is the \emph{number of measurement intervals}, not a physical clock that permits forbidden short gaps. Actual gaps may all be $\tau+\operatorname{Exp}(r_\ell)$. The trajectory is not restarted. The theorem assumes a stationary start and microscopic reversibility; it is not asserted for all abstract time-symmetric non-Markov laws.
\end{remark}

For $d$ observed states, use the $m=d(d-1)$ preselected scores indexed by a clock mark $\ell\in\{1,2\}$ and an unordered pair $i<j$:
\begin{equation}
 g_{\ell,ij}(L,x,y)=\one_{\{L=\ell\}}
 (\one_{\{x=i,y=j\}}-\one_{\{x=j,y=i\}}).
\end{equation}
Let $C_{\ell,ij}$ be their sums. At $M\ge\log(2m/\alpha)$ reject hidden equilibrium exactly when
\begin{equation}\label{eq:test}
 \max_{\ell,i<j}|C_{\ell,ij}|
 \ge2\sqrt{M\log(2m/\alpha)}.
\end{equation}
A union bound in Theorem~\ref{th:mgf} gives false-positive probability at most $\alpha$ against every model in $\Rnull$. The threshold needs only $M,d,\alpha$, not the stationary masses, microscopic dynamics, or mixing time.

\begin{corollary}[Consistency beyond normal generators]\label{cor:consistent}
For every fixed fully observed finite irreducible irreversible $Q$, every $\tau\ge0$, and any distinct positive clock rates, test~\eqref{eq:test} has power tending to one as $M\to\infty$.
\end{corollary}
\begin{proof}
By Theorem~\ref{th:ident}, at least one $B_\ell$ is not reversible, so at least one score has nonzero stationary mean $\mu_{\ell,ij}=\tfrac12(\pi_i(B_\ell)_{ij}-\pi_j(B_\ell)_{ji})$. The sampled skeleton $B=(B_1+B_2)/2$ is a positive finite Markov kernel, and the marked process is ergodic. Thus $C_{\ell,ij}/K\to\mu_{\ell,ij}$ while $K/M\to1$ in probability. The threshold divided by $M$ tends to zero.
\end{proof}
This consistency statement is not a quantitative sharp-rate theorem for arbitrary nonnormal $Q$, and it does not guarantee power against all coarse-grained hidden alternatives whose observable currents may vanish.

\section{Sharpness for every normal generator}
\subsection{Uniformly nonvanishing signal from two marks}
On one rotating block of a normal generator, write $Q=-\gamma I+\omega J$ with $\omega>0$. Set
\begin{equation}
 a_\ell=\frac{r_\ell(r_\ell+\gamma)}{(r_\ell+\gamma)^2+\omega^2},\quad
 b_\ell=\frac{r_\ell\omega}{(r_\ell+\gamma)^2+\omega^2},\quad
 W=\begin{pmatrix}a_1&b_1\\a_2&b_2\end{pmatrix}.
\end{equation}
Then on this block
\begin{equation}\label{eq:rot}
 B_\ell-B_\ell^\dagger
 =2e^{-\gamma\tau}\{a_\ell\sin(\omega\tau)+b_\ell\cos(\omega\tau)\}J.
\end{equation}
The determinant is
\begin{equation}
 \det W=\frac{r_1r_2\omega(r_1-r_2)}{[(r_1+\gamma)^2+\omega^2][(r_2+\gamma)^2+\omega^2]}\ne0.
\end{equation}
Put $\kappa=s_{\min}(W)^2>0$. Hence the sum of the two squared braces in~\eqref{eq:rot} is at least $\kappa$, uniformly in the phase $\omega\tau$. Choose a block with $\gamma=\girr$. Orthogonality of all normal blocks yields
\begin{equation}
 \sum_{\ell=1}^2\|B_\ell-B_\ell^\dagger\|_{\mathrm{HS},\pi}^2
 \ge8\kappa e^{-2\girr\tau}.
\end{equation}
Converting to fluxes $J_\ell=D_\pi B_\ell-B_\ell^\top D_\pi$, with entries of the weighted matrix equal to $(J_\ell)_{ij}/\sqrt{\pi_i\pi_j}$, gives
\begin{equation}\label{eq:mu}
 \max_{\ell,i<j}|\mu_{\ell,ij}|
 \ge\eta_Q e^{-\girr\tau},\qquad
 \eta_Q=\pmin\sqrt{\kappa/[d(d-1)]}>0.
\end{equation}
Thus two fixed distinct rates suffice; neither the oscillation phase nor its frequency has to be known to run the test. Constants in the power guarantee still depend on $Q$ and the chosen rates.

\subsection{Power on one dependent trajectory}
For $\tau\ge t_Q$ normality gives $(B_\ell)_{ij}\ge\pi_j/2$, as in the lower-bound proof. Hence the skeleton $B$ has Dobrushin contraction coefficient at most $1/2$. Fix one of the scores, reversing its sign if needed so that its stationary mean is $\mu>0$.

Let $b(i)=\E[g_k\mid X_{k-1}=i]$. Solve $(I-B)h=b-\mu$ using the convergent series $h=\sum_{q\ge0}B^q(b-\mu)$. Since $\operatorname{osc}(b)\le2$, contraction gives $\operatorname{osc}(h)\le4$. Then
\begin{equation}
 D_k=g_k-\mu+h(X_k)-h(X_{k-1})
\end{equation}
are martingale differences with $|D_k|\le6$, and the endpoint correction has absolute value at most $4$. Azuma therefore gives, when $k\ge16/\mu$,
\begin{equation}
 \Prb(C_k\le k\mu/2)\le e^{-k\mu^2/1152}.
\end{equation}
Since $\Prb(K<M/2)\le e^{-M/8}$ for an independent $K\sim\operatorname{Poisson}(M)$, if $M\ge32/\mu$,
\begin{equation}
 \Prb(C_K\le M\mu/4)
 \le e^{-M/8}+e^{-M\mu^2/2304}.
\end{equation}
The rejection threshold~\eqref{eq:test} is no larger than $M\mu/4$ when $M\ge64\log(2m/\alpha)/\mu^2$. Combining with~\eqref{eq:mu}, the conservative explicit choice
\begin{equation}\label{eq:budget}
 M=\left\lceil8192\eta_Q^{-2}e^{2\girr\tau}\log(4m/\alpha)\right\rceil
\end{equation}
ensures both errors are at most $\alpha\le1/4$. No independent-pair assumption has entered.

The Poissonized count has expectation $M$ under every model. It can be capped at $\lceil2M\rceil$ by making a nonrejection if the pre-drawn count exceeds that cap; this adds at most $e^{-M/3}$ to the false-negative probability and never increases the false-positive probability. Adjusting the constant gives the same order with a deterministic maximum budget.

The upper estimate~\eqref{eq:budget} and Theorem~\ref{th:lower} prove Theorem~\ref{th:main}, because $h_\alpha\asymp\log(1/\alpha)$ for $0<\alpha\le1/4$. Coefficients are not claimed optimal. For fixed clock rates, expected physical recording time is $M[\tau+\tfrac12(r_1^{-1}+r_2^{-1})]$; it has the same exponential factor, with an additional factor asymptotic to $\tau$.

\section{Why the global relaxation time is not the correct universal scale}
Let
\begin{equation}
 G=\begin{pmatrix}-3&2&1\\1&-3&2\\2&1&-3\end{pmatrix},\qquad
 R_\epsilon=\begin{pmatrix}-\epsilon&\epsilon\\\epsilon&-\epsilon\end{pmatrix},\qquad
 Q_\epsilon=G\otimes I_2+I_3\otimes R_\epsilon.
\end{equation}
This six-state chain is normal and has entropy production $\log2$. For $0<\epsilon<9/4$,
\begin{equation}
 \lambda_S=2\epsilon,\qquad \girr=9/2,\qquad
 \tau_{\rm rel}=1/(2\epsilon),\quad \tau_{\rm irr}=2/9.
\end{equation}
The sharp observation exponent is $9\tau$, not $4\epsilon\tau$. In fact this claim can be made uniform in the slow spectator: compare $Q_\epsilon$ to $S_G\otimes I_2+I_3\otimes R_\epsilon$. Conditional transition KL is the KL of the fast factor plus zero from the spectator, even for schedules chosen from the full past. For the upper bound simply ignore the spectator and apply the three-label test. Both resulting constants are independent of $\epsilon$. An arbitrarily slow equilibrium coordinate therefore does not make the fast nonequilibrium cycle easier to detect.

A nonproduct translation-invariant example on six states has jump rates to offsets $1,2,3,4,5$ equal to $(\epsilon,2,\epsilon,1,\epsilon)$. It is normal, has activity $3+3\epsilon$ and entropy $\log2$. Its characteristic polynomial is
\begin{equation}
 z(z+6\epsilon)\left[(z+9/2+3\epsilon)^2+3/4\right]^2.
\end{equation}
For small $\epsilon$, the global gap is $6\epsilon$ but $\girr=9/2+3\epsilon$. At $\epsilon=10^{-3}$ the two associated times are approximately $166.667$ and $0.222074$. This example illustrates the spectral distinction, not an experimentally fitted model.

\section{A directly evaluable conservative p-value}
The main-text test uses the simple quadratic threshold. The implementation also reports the optimized Chernoff form of the Poissonized current concentration theorem above. Explicitly, put $C_{\max}=\max_{\ell,i<j}|C_{\ell,ij}|$, $u=C_{\max}/M$, and
\begin{equation}
 I(u)=u\operatorname{arsinh}u-\sqrt{1+u^2}+1.
\end{equation}
Optimizing $-\theta C_{\max}+M(\cosh\theta-1)$ gives the conservative bound
\begin{equation}
 p_{\rm cons}=\min\{1,\,2m\exp[-M I(C_{\max}/M)]\}.
\end{equation}
The experiment must have been independently Poissonized in advance. Neither formula is an anytime-valid guarantee for an arbitrary stopping rule, and neither is an entropy-production estimator. All reported power experiments use the quadratic threshold, not the sharper expression. The program distinguishes the two decisions and computes the latter in logarithmic form. The protocol assumptions cannot be verified from aggregate counts alone.

\section{Repeated power experiments and controls}
\subsection{Prespecified design and exact sampled dynamics}
The alternative is the three-state ring $G$ above with labels $0,1,2$. Clock rates are $(4.5,9)$, minimum intervals are $\tau\in\{0.3,0.5,0.7\}$, and the test level is $\alpha=0.01$. For each $\tau$, compute the population score mean $\mu_{\max}=\max_{\ell,i<j}\frac12|\pi_i(B_\ell)_{ij}-\pi_j(B_\ell)_{ji}|$. Before drawing any records, choose the seven mean budgets
\begin{equation}
 M=\left\lceil f\frac{4\log(12/\alpha)}{\mu_{\max}^2}\right\rceil,
 \quad f\in\{0.60,0.75,0.90,1.05,1.20,1.35,1.50\}.
\end{equation}
This is a population-based placement of a power study, not a fitted optimal budget or an implementable unknown-model budget prescription. Each cell contains 200 independent whole records, for 4200 alternative records in total.

For each record, $K\sim\operatorname{Poisson}(M)$ and the initial state is independently sampled from $\pi$. A fair independent mark selects the next kernel $B_\ell$; the next state is sampled conditionally on the current state, which is then retained. This integrates the random physical gap exactly in the distribution of the observed states and marks. There are no resets inside a record and no replacement by independent endpoint pairs. The actual gap realization is not used by this test. NumPy's SeedSequence seeds the record design; each record's sequential simulation has a stored seed. All hidden and observed marked transition counts, initial/final states, and realized $K$ are archived. For every record we check conservation of outgoing minus incoming counts against the initial-minus-final state vector and verify that counts sum to $K$.

Matrix exponentials and solves use double precision. Before sampling, computed kernel rows are normalized to sum to one, after checking that their smallest entry is at least $-10^{-12}$ and their row-sum error at most $10^{-10}$. Actual errors before normalization are recorded for every cell; this normalization is not used in any mathematical proof.

\subsection{Binomial uncertainty and results}
Independent whole records make each cell's rejection total binomial. Intervals are exact two-sided 95\% Clopper--Pearson intervals \cite{ClopperPearson1934}: for $k$ rejections in $R$ records the endpoints are beta quantiles $\operatorname{Beta}^{-1}_{0.025}(k,R-k+1)$ and $\operatorname{Beta}^{-1}_{0.975}(k+1,R-k)$, with zero or one at the boundary. They are pointwise intervals for the Monte Carlo power, not simultaneous confidence intervals across cells and not the test's $\alpha=0.01$ error guarantee.

\input{data/power_table.tex}

Two reversible controls use eight hidden states, observed labels $(0,1,2,0,1,2,0,1)$, and stationary masses $(0.06,0.09,0.12,0.13,0.08,0.11,0.17,0.24)$. Symmetric conductances equal one within the two four-state groups. Cross-group conductances equal one in the first control and $10^{-5}$ in the slow control. Off-diagonal rates are conductance divided by stationary mass; the generator is rescaled to stationary activity one. Their spectral gaps are approximately $0.666151$ and $2.777734\times10^{-5}$. Each control uses 500 records with $\tau=0.5$ and $M=100000$, at the same clock rates and test level. Neither control rejected in any record. The exact two-sided 95\% interval in each case is $[0,0.007350611]$ with the upper endpoint rounded outward. This is not proof of zero error; the finite-sample bound is a theorem independent of these controls.

Across alternatives and controls there are 5200 records and 5,069,097,448 actually simulated transitions. The original verification experiments, replayed separately, are not included in these totals. The stored configuration precedes simulation; no outcome filtering, post hoc clock choice, or fitted rejection threshold is used.

\begin{figure}[!ht]
\centering
\includegraphics[width=0.62\textwidth]{figures/power_scaled.pdf}
\caption{Power against the rescaled budget $M e^{-9\tau}$. The same 4200 records appear in the main-text power plot. Exact 95\% binomial intervals are shown. The curves need not collapse: the theorem controls an exponential envelope, whereas signal prefactors retain delay-dependent rotation phases. These finite-delay curves do not estimate the limiting optimal exponent. Plotted values are taken directly from the stored counts and intervals, without smoothing.}
\end{figure}

\section{General generators}\label{sec:general}
Let $Q$ be irreducible but not necessarily normal. Let $P_\lambda$ be the spectral (Riesz) projector of an eigenvalue $\lambda$ and $N_\lambda=(Q-\lambda)P_\lambda$ its nilpotent part, of index $m_\lambda$. For a matrix $X$ put $\operatorname{As}(X)=X-X^\top$. Call $\lambda\ne0$ \emph{irreversibly visible} if $\operatorname{As}(D_\pi N_\lambda^kP_\lambda)\ne0$ for some $k<m_\lambda$; for complex $\lambda$ the condition is invariant under conjugation. Put
\begin{equation}
 \gamma_{\rm vis}=\min\{-\Re\lambda:\lambda\ \text{irreversibly visible}\}.
\end{equation}
Since $P_0=\one\pi$ and $D_\pi P_0=\pi^\top\pi$ is symmetric, $\lambda=0$ is never visible; an irreversible $Q$ has $Q\ne Q^\dagger$ and therefore at least one visible eigenvalue.

\begin{proposition}[Exponent window]\label{prop:window}
(i) $\lambda_S\le\gamma_{\rm vis}$. (ii) For $\tau\ge\tau_Q$ and $0<\alpha\le1/4$, $N_*(Q,\tau,\alpha)\ge c_Qe^{2\lambda_S\tau}\log(1/\alpha)$. (iii) Suppose the visible eigenvalues with real part $-\gamma_{\rm vis}$ form a single real eigenvalue $\lambda_*$ or a single pair $\lambda_*,\bar\lambda_*$, and let $k_*$ be the largest $k$ with $\operatorname{As}(D_\pi N_{\lambda_*}^kP_{\lambda_*})\ne0$. Then the two-clock test of Section~S4 attains
\begin{equation}
 N_*(Q,\tau,\alpha)\le C_Q\,\tau^{-2k_*}e^{2\gamma_{\rm vis}\tau}\log(1/\alpha)\qquad(\tau\ge\tau_Q).
\end{equation}
(iv) If $Q$ is normal, $\gamma_{\rm vis}=\girr$.
\end{proposition}
\begin{proof}
(i) If $Qf=\lambda f$ with $\lambda\ne0$, then $\pi f=0$, and $\Re\lambda\,\|f\|_\pi^2=\Re\langle f,Qf\rangle_\pi=\langle f,Sf\rangle_\pi\le-\lambda_S\|f\|_\pi^2$. Hence every nonzero eigenvalue, visible or not, has damping at least $\lambda_S$.

(ii) is Theorem~\ref{th:lower} with $\gamma=\lambda_S$, whose proof does not use normality.

(iii) The kernel $B_\ell=f_\ell(Q)$ with $f_\ell(z)=e^{\tau z}r_\ell/(r_\ell-z)$, holomorphic on $\Re z<r_\ell$, has the functional-calculus expansion
\begin{equation}
 B_\ell=\sum_{\lambda}\sum_{k<m_\lambda}\frac{f_\ell^{(k)}(\lambda)}{k!}N_\lambda^kP_\lambda .
\end{equation}
The flux $J_\ell=D_\pi B_\ell-B_\ell^\top D_\pi=\operatorname{As}(D_\pi B_\ell)$ receives no contribution from $\lambda=0$ or from invisible eigenvalues. By Leibniz's rule $f_\ell^{(k)}(\lambda)=e^{\tau\lambda}[\tau^kc_\ell(\lambda)+O(\tau^{k-1})]$ with $c_\ell(\lambda)=r_\ell/(r_\ell-\lambda)\ne0$. Every visible eigenvalue other than $\lambda_*,\bar\lambda_*$ has strictly larger damping. Therefore
\begin{equation}
 J_\ell=\frac{\tau^{k_*}e^{-\gamma_{\rm vis}\tau}}{k_*!}\,Z_\ell(\tau)+o\bigl(\tau^{k_*}e^{-\gamma_{\rm vis}\tau}\bigr),
\end{equation}
with $Z_\ell=c_\ell(\lambda_*)\operatorname{As}(D_\pi N^{k_*}P_{\lambda_*})$ in the real case and $Z_\ell=2\Re\bigl[e^{i\omega\tau}c_\ell(\lambda_*)\operatorname{As}(D_\pi N^{k_*}P_{\lambda_*})\bigr]$, $\omega=\Im\lambda_*$, in the complex case. In the real case $Z_\ell$ is a fixed nonzero matrix. In the complex case pick an entry $(i,j)$ where $z=[\operatorname{As}(D_\pi N^{k_*}P_{\lambda_*})]_{ij}\ne0$; then $(Z_\ell)_{ij}=2|c_\ell||z|\cos(\omega\tau+\arg c_\ell+\arg z)$. Because $\arg c_\ell(\lambda_*)=\arctan[\omega/(r_\ell+\gamma_{\rm vis})]$ takes distinct values in $(0,\pi/2)$ for $r_1\ne r_2$, the two cosines cannot vanish together, and $\max_\ell|(Z_\ell)_{ij}|$ is bounded below uniformly in $\tau$. In both cases some marked current has stationary mean $|\mu|\ge\eta_Q\tau^{k_*}e^{-\gamma_{\rm vis}\tau}$ for $\tau\ge\tau_Q$. The power argument of Section~S5.2 uses only the uniform contraction $(B_\ell)_{ij}\ge\pi_j/2$, valid for large $\tau$ for every irreducible $Q$, and gives the stated budget.

(iv) For normal $Q$, $P_\lambda$ is an orthogonal projector in $L^2(\pi)$ and $N_\lambda=0$. For real $\lambda$ it is real and self-adjoint, so $D_\pi P_\lambda$ is symmetric. For a nonreal pair, $D_\pi P_\lambda$ is Hermitian with nonzero imaginary, hence antisymmetric, part, and the pair is visible.
\end{proof}

When several visible eigenvalues share the slowest damping with different frequencies, their contributions can cancel at isolated delays, and the upper bound then holds away from those delays; we do not pursue this nongeneric case. For nonnormal $Q$ the window can be strict: $\lambda_S<\gamma_{\rm vis}$ occurs already for random four-state generators (\texttt{nonnormal\_check.py}). Closing it would require comparing $Q$ with better equilibrium models than $S$, possibly with hidden states.

\section{Reproducibility}
\texttt{verify\_and\_simulate.py} checks the two-clock cancellation and the characteristic polynomial of the nonproduct six-state example symbolically. Its numerical suite tests 300 arbitrary generators, 300 normal circulant generators and 300 hidden reversible controls; the largest relative error of the generator reconstruction was $1.264\times10^{-14}$, and no violation of the KL, normal-semigroup, two-clock signal or tilted moment-generating-function inequalities occurred. \texttt{nonnormal\_check.py} compares the decay of the two-clock currents with $\gamma_{\rm vis}$ of Section~\ref{sec:general} for random nonnormal generators. These finite-point tests are diagnostics and do not replace the proofs.

For Fig.~1(a), the rigorous blue information curve is analytic. For the driven ring, the reversible comparator has off-diagonal entries $(1-e^{-9t/2})/3\ge1/6$ once $t\ge(2\log2)/9$. Normality gives $\|e^{tG}-e^{tS}\|_2\le2e^{-9t/2}$, hence for every row $D_{\rm KL}[(e^{tG})_{i\cdot}\Vert(e^{tS})_{i\cdot}]\le\chi^2\le24e^{-9t}$. Therefore every causal schedule obeys $\E_GN\ge \mathrm{kl}(\alpha,1-\alpha)e^{9\tau}/24$ throughout the plotted range. \texttt{sandwich\_mp.py} uses 60-digit arithmetic for the deterministic central-limit budget of the explicit two-clock test; its endpoint log-slope from $\tau=1$ to $8$ is $9.055$, compared with $2\girr=9$, and it is used only as a protocol diagnostic. \texttt{sandwich.py} implements the product example of Fig.~1(b) exactly as in the proof, using the driven factor for the lower bound and ignoring the reversible spectator in the test. \texttt{fig\_sandwich.py} draws Fig.~1.

\texttt{power\_study.py} runs the repeated study above, \texttt{audit\_results.py} recomputes all decisions and confidence intervals from the archived counts, and \texttt{make\_figures.py} produces every plotted curve from those records or from the displayed exact formulas. Seeds, configuration and software versions are recorded with the data. The power study used Python 3.13.5, NumPy 2.3.5, SciPy 1.17.0 and the Numba version listed in \texttt{power\_design.json}. All numerical records were generated from the stated Markov models; no experimental data were used.

\section{Scope and relation to preceding work}
Spectral loss of statistical distinguishability after a known reversible channel is established by Berthet and Kanade \cite{BerthetKanade2019}; exponential decay of finite-time correlation asymmetry is established by Vu, Vo, and Saito \cite{VuVoSaito2024}. Decision-making about the arrow of time \cite{RoldanEtAl2015}, dissipative timescales from coarse graining and limited resolution \cite{CisnerosEtAl2023,YuHarunari2024}, and random-time identification \cite{DuffieGlynn2004} are not introduced here. The result of the Letter combines a hard minimum gap, an adaptive lower bound against an actual reversible generator, and a matching one-record test valid against the composite hidden-equilibrium null.

Inference from partially observed waiting-time statistics is developed by Skinner and Dunkel \cite{SkinnerDunkel2021} and van der Meer, Ertel, and Seifert \cite{vanDerMeerErtelSeifert2022}. Those estimators, and the resolution-dependent dissipative scales of Yu and Harunari \cite{YuHarunari2024}, provide context rather than a theorem optimizing the hard-gap observation schedule against the composite hidden-equilibrium null.

The null need not induce a Markov chain on the observed alphabet, unlike direct Markov-chain goodness-of-fit and reversibility settings \cite{SteuberEtAl2012,BesagMondal2013}. The quantitative task also differs from identity testing against a given reference chain \cite{WolferKontorovich2020}. Finite-resolution estimator analysis \cite{FritzEtAl2025}, ideal-propagator stroboscopic reconstruction \cite{BauerEtAl}, and transition-detection blackout compensation \cite{MaierEtAl2026} use different data assumptions or optimize different quantities.

The sharp law requires a fixed fully observed normal alternative. For nonnormal alternatives Section~\ref{sec:general} gives the exponent window $[2\lambda_S,2\gamma_{\rm vis}]$, which need not close. Arbitrarily coarse alternatives may have zero observed currents. The theorem supplies no universal power constant over all $Q$ and no model-independent estimate of a sufficient finite budget. Stationarity, even labels, passive snapshots, independent clock randomness, and independently Poissonized sample count are real assumptions. Costs count observations, not computation, preparation, or hardware. The statistical detection problem here does not establish general finite reversible realizability or the all-architecture thermodynamic optimum.

\input{references.tex}
\end{document}

